5G D2D Transmission Mode Selection Performance & Cluster Limits Evaluation of Distributed Artificial Intelligence and Machine Learning Techniques

5G D2D Communication promises improvements in energy and spectral efficiency, overall system capacity, and higher data rates. However, to achieve optimum results it is important to select wisely the Transmission mode of the D2D Device to form clusters in the most fruitful positions in terms of Sum Rate and Power Consumption. Towards this end, this paper investigates the use of Distributed Artificial Intelligence (DAI) and innovative to D2D, Machine Learning (ML) approaches to achieve satisfactory results in terms of Spectral Efficiency (SE), Power Consumption (PC) and execution time, with the creation of clusters and backhauling D2D network under existing Base Station/Small Cell. Additionally, one of the major factors that affect the creation of high-quality clusters under a D2D network is the number of the Devices. Therefore, this paper focuses on a small (<=200) number of Devices, with the purpose to identify the limits of each approach in terms of number of devices. Specifically, to identify where it is beneficial to form a cluster, investigate the critical point that gains increases rapidly and at the end examine the applicability of 5G requirements. Additionally, prior work presented a Distributed Artificial Intelligence (DAI) Solution/Framework in D2D and a DAIS Transmission Mode Selection (TMS) plan was proposed. In this paper DAIS is further examined, improved in terms of thresholds evaluation, evaluated, and compared with other approaches (AI/ML). The results obtained demonstrate the exceptional performance of DAIS, compared to all other related approaches in terms of SE, PC, execution time and cluster formation efficiency. Also, results show that the investigated AI/ML approaches are also beneficial for Transmission Mode Selection (TMS) in 5G D2D communication, even with a smaller (i.e., >=5 D2D Relay,>=50 D2D Multi Hop Relay) numbers of devices as a lower limits.

==> figures/Untitled.m <==
simulationEfficiencycheckWDR = xlsread('All_In_One_tr.xlsx','seventhReport');
Power=simulationEfficiencycheckWDR(:,1);
devices=simulationEfficiencycheckWDR(:,4);
SumRate =simulationEfficiencycheckWDR(:,5);
PowerNeeded=simulationEfficiencycheckWDR(:,6);
SumRate_ue =simulationEfficiencycheckWDR(:,8);
PowerNeeded_ue=simulationEfficiencycheckWDR(:,9);
SumRate_sumrate =simulationEfficiencycheckWDR(:,11);
PowerNeeded_sumrate=simulationEfficiencycheckWDR(:,12);
SumRate_random =simulationEfficiencycheckWDR(:,14);
PowerNeeded_random=simulationEfficiencycheckWDR(:,15);
SumRate_Fuzzy_ART=simulationEfficiencycheckWDR(:,17);
PowerNeeded_Fuzzy_ART=simulationEfficiencycheckWDR(:,18);
SumRate_DBSCAN=simulationEfficiencycheckWDR(:,23);
PowerNeeded_DBSCAN=simulationEfficiencycheckWDR(:,24);
SumRate_MEC=simulationEfficiencycheckWDR(:,29);
PowerNeeded_MEC=simulationEfficiencycheckWDR(:,30);


X1=devices;

YMatrix1=cat(2,SumRate(1:25),SumRate_ue(1:25),SumRate_sumrate(1:25),SumRate_random(1:25),SumRate_Fuzzy_ART(1:25),SumRate_DBSCAN(1:25),SumRate_MEC(1:25));

YMatrix2=cat(2,PowerNeeded(1:25),PowerNeeded_ue(1:25),PowerNeeded_sumrate(1:25),PowerNeeded_random(1:25),PowerNeeded_Fuzzy_ART(1:25),PowerNeeded_DBSCAN(1:25),PowerNeeded_MEC(1:25));


%CREATEFIGURE(X1, YMatrix1, YMatrix2)
%  X1:  vector of x data
%  YMATRIX1:  matrix of y data
%  YMATRIX2:  matrix of y data

%  Auto-generated by MATLAB on 07-Jan-2021 12:26:12

% Create figure
figure('PaperUnits','centimeters');

% Create subplot
subplot1 = subplot(2,1,1);
hold(subplot1,'on');

% Create multiple lines using matrix input to plot
plot1 = plot(X1,YMatrix1);
set(plot1(1),'DisplayName','DAIS','Marker','v');
set(plot1(2),'DisplayName','UE','Marker','+');
set(plot1(3),'DisplayName','Sum Rate','Marker','*');
set(plot1(4),'DisplayName','Random','Marker','o');
set(plot1(5),'DisplayName','Fuzzy Art','Marker','hexagram');
set(plot1(6),'DisplayName','DBSCAN','Marker','^');
set(plot1(7),'DisplayName','MEC','Marker','square');

% Create ylabel
ylabel('Total SE (bit/s/Hz)','FontSize',16);

% Create xlabel
xlabel('Devices','FontSize',16);

% Create title
title('Total SE vs Number of Devices (Max 200 UEs)');

box(subplot1,'on');
hold(subplot1,'off');
% Set the remaining axes properties
set(subplot1,'FontSize',16);
% Create legend
legend1 = legend(subplot1,'show');
set(legend1,'Location','northwest','FontSize',10);

% Create subplot
subplot2 = subplot(2,1,2);
hold(subplot2,'on');

% Create multiple lines using matrix input to plot
plot2 = plot(X1,YMatrix2);
set(plot2(1),'DisplayName','DAIS','Marker','v');
set(plot2(2),'DisplayName','UE','Marker','+');
set(plot2(3),'DisplayName','Sum Rate','Marker','*');
set(plot2(4),'DisplayName','Random','Marker','o');
set(plot2(5),'DisplayName','Fuzzy Art','Marker','hexagram');
set(plot2(6),'DisplayName','DBSCAN','Marker','^');
set(plot2(7),'DisplayName','MEC','Marker','square');

% Create ylabel
ylabel('Total PC (mW)','FontSize',16);

% Create xlabel
xlabel('Devices','FontSize',16);

% Create title
title('Total PC vs Number of Devices (Max 200 UEs)');

box(subplot2,'on');
hold(subplot2,'off');
% Set the remaining axes properties
set(subplot2,'FontSize',16);
% Create legend
legend2 = legend(subplot2,'show');
set(legend2,'Location','northwest','FontSize',10);





% Create figure
figure1 = figure('PaperUnits','centimeters');

% Create axes
axes1 = axes('Parent',figure1,...
    'Position',[0.13 0.548022598870057 0.806645962732919 0.414689265536723]);
hold(axes1,'on');

% Create multiple lines using matrix input to plot
plot1 = plot(X1,YMatrix1,'Parent',axes1);
set(plot1(1),'DisplayName','DAIS','Marker','v');
set(plot1(2),'DisplayName','UE','Marker','+');
set(plot1(3),'DisplayName','Sum Rate','Marker','*');
set(plot1(4),'DisplayName','Random','Marker','o');
set(plot1(5),'DisplayName','Fuzzy Art','Marker','hexagram');
set(plot1(6),'DisplayName','DBSCAN','Marker','^');
set(plot1(7),'DisplayName','MEC','Marker','square');

% Create ylabel
ylabel('Total SE(bit/s/Hz)');

% Create xlabel
xlabel('Devices');

% Create title
title('Total SE vs Number of Devices (Max 200 UEs)');

box(axes1,'on');
hold(axes1,'off');
% Set the remaining axes properties
set(axes1,'FontSize',16);
% Create legend
legend1 = legend(axes1,'show');
set(legend1,'Location','northwest');

% Create axes
axes2 = axes('Parent',figure1,...
    'Position',[0.126708074534162 0.0553672316384181 0.807453416149069 0.398870056497175]);
hold(axes2,'on');

% Create multiple lines using matrix input to plot
plot2 = plot(X1,YMatrix2,'Parent',axes2);
set(plot2(1),'DisplayName','DAIS','Marker','v');
set(plot2(2),'DisplayName','UE','Marker','+');
set(plot2(3),'DisplayName','Sum Rate','Marker','*');
set(plot2(4),'DisplayName','Random','Marker','o');
set(plot2(5),'DisplayName','Fuzzy Art','Marker','hexagram');
set(plot2(6),'DisplayName','DBSCAN','Marker','^');
set(plot2(7),'DisplayName','MEC','Marker','square');

% Create ylabel
ylabel('Total PC(mW)');

% Create xlabel
xlabel('Devices');

% Create title
title('Total PC vs Number of Devices (Max 200 UEs)');

box(axes2,'on');
hold(axes2,'off');
% Set the remaining axes properties
set(axes2,'FontSize',16);
% Create legend
legend2 = legend(axes2,'show');
set(legend2,'Location','northwest');

